Islands in cosmology

A quantum extremal island suggests that a region of spacetime is encoded in the quantum state of another system, like the encoding of the black hole interior in Hawking radiation. We study conditions for islands to appear in general spacetimes, with or without black holes. They must violate Bekenstein's area bound in a precise sense, and the boundary of an island must satisfy several other information-theoretic inequalities. These conditions combine to impose very strong restrictions, which we apply to cosmological models. We find several examples of islands in crunching universes. In particular, in the four-dimensional FRW cosmology with radiation and a negative cosmological constant, there is an island near the turning point when the geometry begins to recollapse. In a two-dimensional model of JT gravity in de Sitter spacetime, there are islands inside crunches that are encoded at future infinity or inside bubbles of Minkowski spacetime. Finally, we discuss simple tensor network toy models for islands in cosmology and black holes.

==> figures/nsvg2png.sh <==
#!/bin/bash
dir=`pwd`
echo $dir
for file in "$@"
do 
	fname="${dir}/${file%.*}"
	echo "${fname}"
#	/Applications/Inkscape.app/Contents/Resources/bin/inkscape --without-gui --verb=FitCanvasToDrawing --verb=FileSave --verb=FileClose ${fname}.svg
	/Applications/Inkscape.app/Contents/MacOS/inkscape --export-file=${fname}.png --export-dpi=120 ${fname}.svg
done


==> figures/svg2pdf.sh <==
#!/bin/bash
dir=`pwd`
echo $dir
for file in "$@"
do 
	fname="${dir}/${file%.*}"
	echo "${fname}"
#	/Applications/Inkscape.app/Contents/Resources/bin/inkscape --without-gui --verb=FitCanvasToDrawing --verb=FileSave --verb=FileClose ${fname}.svg
	/Applications/Inkscape.app/Contents/Resources/bin/inkscape --export-pdf ${fname}.pdf ${fname}.svg
done


==> figures/svg2png.sh <==
#!/bin/bash
dir=`pwd`
echo $dir
for file in "$@"
do 
	fname="${dir}/${file%.*}"
	echo "${fname}"
#	/Applications/Inkscape.app/Contents/Resources/bin/inkscape --without-gui --verb=FitCanvasToDrawing --verb=FileSave --verb=FileClose ${fname}.svg
	/Applications/Inkscape.app/Contents/Resources/bin/inkscape --export-png ${fname}.png --export-dpi=120 ${fname}.svg
done

